Model-Agnostic Multi-Agent Perception Framework

Existing multi-agent perception systems assume that every agent utilizes the same model with identical parameters and architecture. The performance can be degraded with different perception models due to the mismatch in their confidence scores. In this work, we propose a model-agnostic multi-agent perception framework to reduce the negative effect caused by the model discrepancies without sharing the model information. Specifically, we propose a confidence calibrator that can eliminate the prediction confidence score bias. Each agent performs such calibration independently on a standard public database to protect intellectual property. We also propose a corresponding bounding box aggregation algorithm that considers the confidence scores and the spatial agreement of neighboring boxes. Our experiments shed light on the necessity of model calibration across different agents, and the results show that the proposed framework improves the baseline 3D object detection performance of heterogeneous agents.

==> images/bar_plot_calibrators.py <==
import numpy as np
from matplotlib import pyplot as plt

plt.style.use(["science", "nature"])
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["text.usetex"] = True
plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["font.family"] = "serif"

N = 3
ind = np.arange(N)
width = 0.2

hetero1_nms = [0.645, 0.724, 0.734]
hetero2_nms = [0.721, 0.759, 0.776]
hetero1_psa = [0.708, 0.749, 0.750]
hetero2_psa = [0.732, 0.769, 0.784]

fig, ax = plt.subplots(figsize=(3.5, 0.618 * 3.5))
ax.grid('on', zorder=0)
ax.bar(
    ind,
    hetero1_nms,
    0.8 * width,
    label='Hetero1 NMS',
    zorder=3,
)
ax.bar(
    ind + width,
    hetero1_psa,
    0.8 * width,
    label='Hetero1 PSA',
    zorder=3,
)
ax.bar(
    ind + 2 * width,
    hetero2_nms,
    0.8 * width,
    label='Hetero2 NMS',
    zorder=3,
)
ax.bar(
    ind + 3 * width,
    hetero2_psa,
    0.8 * width,
    label='Hetero2 PSA',
    zorder=3,
)
ax.set_ylim([0.6, 0.85])
ax.axes.get_xaxis().set_ticks([])
ax.legend(
    loc="upper left",
    bbox_to_anchor=(0.0, 1.0),
    shadow=True,
    frameon=True,
    ncol=2,
)
fig.savefig("./calibrator_benchmark.pdf", bbox_inches="tight")
plt.close(fig)


==> images/calibration_maps.py <==
import numpy as np
from matplotlib import pyplot as plt

plt.style.use(["science", "nature"])
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["text.usetex"] = True
plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["font.family"] = "serif"


def sigmoid(x, a, b):
    return 1 / (1 + np.exp(-(a * x + b)))


def kumaraswamy_cdf(x, a, b):
    return 1 - (1 - x**a)**b


x = np.linspace(0, 1, 200)
fraction = 0.5

fig, ax = plt.subplots(figsize=(fraction * 3.5, fraction * 0.618 * 3.5))
ax.plot(
    x,
    sigmoid(x, a=3, b=-5),
    color='k',
    linestyle='-',
    label="a= 3,b= -5",
)
ax.plot(
    x,
    sigmoid(x, a=9, b=-5),
    color='k',
    linestyle='--',
    label="a= 9,b= -5",
)
ax.plot(
    x,
    sigmoid(x, a=9, b=1),
    color='k',
    linestyle='-.',
    label="a= 9,b=  1",
)
ax.plot(
    x,
    sigmoid(x, a=9, b=-11),
    color='k',
    linestyle=':',
    label="a= 9,b=-11",
)
ax.plot(
    x,
    sigmoid(x, a=27, b=-5),
    color='k',
    linestyle='None',
    label="a=27,b= -5",
)
#  ax.legend(loc="best", frameon=True)
fig.savefig("./sigmoid_family.pdf", bbox_inches="tight")
plt.close(fig)

fig, ax = plt.subplots(figsize=(fraction * 3.5, fraction * 0.618 * 3.5))
ax.plot(x, kumaraswamy_cdf(x, a=5, b=15), label="a= 5.0,b=15.0")
ax.plot(x, kumaraswamy_cdf(x, a=0.4, b=0.4), label="a= 0.4,b= 0.4")
ax.plot(x, kumaraswamy_cdf(x, a=1, b=1), label="a= 1.0,b= 1.0")
ax.plot(x, kumaraswamy_cdf(x, a=0.1, b=1), label="a= 0.1,b= 1.0")
ax.plot(x, kumaraswamy_cdf(x, a=10, b=1), label="a=10.0,b= 1.0")
#  ax.legend(loc="best", frameon=True)
fig.savefig("./kumaraswamy_family.pdf", bbox_inches="tight")
plt.close(fig)

